A new lower bound for the sixth Schur number: $S(6)\ge 537$

We give an explicit partition of $\{1,\ldots,537\}$ into six sum-free sets, establishing $S(6)\ge 537$. This improves the lower bound 536 of Fredricksen and Sweet (2000). Known recursive constructions then give the improved lower bounds $S(8)\ge 5\,372$, $S(11)\ge 204\,208$, $S(13)\ge 2\,042\,082$, and $R_6(3)\ge 539$. We also report 131 pairwise inequivalent partitions found by the search. We describe their structure and provide the complete partitions in the supplementary material. These partitions provide starting points for future searches and structural studies of Schur partitions.

==> anc/README.txt <==
Ancillary material for A new lower bound for the sixth Schur number: S(6) >= 537
Authors: Zhiyang Chen, Ligeng Zhu, Fan Long

The supplement/partitions.pdf file lists all 131 retained partitions.
solutions537.txt is the machine-readable list; certificate.col is the main certificate.
data/S8_n5372.txt is the explicit eight-color certificate.
Run python3 check.py from this ancillary directory to verify all certificates and family properties.
gen.py and decoder_caveat.py document the search and its decoding caveat.
The supplementary LaTeX sources are in supplement/.
Repository: https://github.com/jeffchen006/Schur-Number-6


==> anc/SHA256SUMS <==
c1b086b05577471eda796fe31f2bc75771aaffd0e093dec2aaff3682c1129c4b  README.txt
b54cb2d76cbdd7aee6727ac3c811c95ac1a6435785be0668a529bdb3230bb367  SHA256SUMS
5f950ad88a5437108a0c6ab4b9d40cc2832a43dd474b5c4b269e02ac81258315  certificate.col
1b365840427ca9d67ab18a472a12f0a464f0bc1fd228e7b99616240669702f35  check.py
d0abd71d8de5749bcd12c6bbbb909033a3f8baa17a624364751669b6cb586d24  data/S8_n5372.txt
fca5cc93480243ba4ceddb04b789f47b07a052652f4333febf7c831008b5e85f  decoder_caveat.json
42a1e0c66eafd357e8ed9a66223e170ab4bb6d98467dc277b19001ba6bf01ece  decoder_caveat.py
923d45c7b056ee323ade231b1616deb786de2eab7775d675a684496763d947d6  gen.py
2a6ecb9463c4b15c65c58ca5adc3669232ef1f206f3c0b92144ba346e5700796  results.json
fcae1cd5165c585ea41028059410ea47cdfa514a5488a1c876fc8591ce4631b6  solutions537.txt
2139ab3eb30dcbd45a3010c9ae238a900874462a46653e24570f212cacff5180  supplement/appendix_all.tex
75dd789e5f428f1cb39188be915f3d8fbd390f28e64ecb86c2364ad11130dbe7  supplement/partitions.pdf
5aa8cccd8d6c262479797a9543a43c44ee12b44dc58afa34421b1b49e3481520  supplement/partitions.tex
8367484fa95d38f4389df3455b66371154a67877d3c1839dc5c8acf9da431f50  verification.txt


==> anc/certificate.col <==
537 6
0 1 2 3 0 1 1 2 2 3 3 0 3 2 0 3 1 1 0 2 0 1 0 2 0 2 1 3 0 2 2 0 3 3 3 2 1 4 0 3 1 1 0 4 0 1 2 4 0 4 1 4 2 4 3 4 3 4 2 4 4 4 2 4 2 1 4 4 2 1 4 4 4 4 4 2 4 4 3 4 1 2 4 4 4 2 4 2 1 1 4 2 3 3 0 3 4 2 3 1 1 0 4 2 1 0 4 0 1 1 3 0 1 1 2 3 3 3 0 2 2 0 3 1 1 0 2 0 1 0 2 0 1 1 3 0 2 3 0 3 3 2 2 1 1 0 3 2 1 0 5 0 1 2 3 0 1 1 2 2 3 3 0 3 2 0 3 1 1 0 2 0 4 0 5 0 2 5 3 0 2 2 5 5 3 5 2 2 4 5 5 1 2 5 5 4 4 5 5 5 4 5 3 2 5 5 5 5 4 5 5 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 5 4 5 5 4 5 5 5 5 2 3 5 4 5 5 5 4 4 5 5 2 1 5 5 4 2 2 5 3 5 5 2 2 0 3 5 2 0 5 0 4 0 2 0 1 1 3 0 2 3 0 3 3 2 2 1 1 0 3 2 1 0 5 0 1 2 3 0 1 1 2 2 3 3 0 3 2 0 3 1 1 0 2 0 1 0 2 0 1 1 3 0 2 2 0 3 3 3 2 1 1 0 3 1 1 0 4 0 1 2 4 0 1 1 3 2 4 3 0 3 3 2 4 1 1 2 4 2 4 4 4 2 1 4 3 4 4 2 4 4 4 4 4 1 2 4 4 1 2 4 2 4 4 4 2 4 3 4 3 4 2 4 1 4 0 4 2 1 0 4 0 1 1 3 0 4 1 2 3 3 3 0 2 2 0 3 1 2 0 2 0 1 0 2 0 1 1 3 0 2 3 0 3 3 2 2 1 1 0 3 2 1 0


==> anc/check.py <==
# Checks the explicit certificates and the reported family properties.
# Python 3, standard library only. Run in this folder: python3 check.py
import sys
if not __debug__:
    raise SystemExit("Run without -O: this checker uses assertions")

N = 538
f = lambda x: min(x, N - x)

def sumfree(S):
    S = set(S)
    return not any(x + y in S for x in S for y in S)          # x = y included

def classes(c):
    return [{x for x in range(1, N) if c[x - 1] == k} for k in range(1, 7)]

def sumfree_mod(c):
    return all(not (c[x - 1] == c[y - 1] == c[(x + y) % N - 1])
               for x in range(1, N) for y in range(x, N) if (x + y) % N)

def renumber(c):   # colours 1..6 in the order of their least elements
    order = []
    for v in c:
        if v not in order:
            order.append(v)
    return [order.index(v) + 1 for v in c]

def in_frame_g(c, Q=151, d=38, middle=True):
    for x in range(1, N):
        fx, cx = f(x), c[x - 1]
        if any(fx < j and cx == j for j in (1, 2, 3, 4)): return False
        if (fx < d or Q - d < fx < Q) and cx == 5: return False
        if fx in (d, N - 2 * Q) and cx != 5: return False
        if fx < Q and cx == 6: return False
        if fx == Q and cx != 6: return False
        if middle and fx > N - 2 * Q and cx != 6: return False
    return True

def middle_gaps(c):   # values f(x) > N - 2Q that do not get colour 6
    return len({f(x) for x in range(1, N) if f(x) > N - 2 * 151 and c[x - 1] != 6})

A = {1, 5, 12, 15, 19, 21, 23, 25, 29, 32, 39, 43, 45, 49}
B = A | {151 - a for a in A} | {151 + a for a in A if a <= 29} | {151 - 56}
Cstar = {x for x in range(1, N) if f(x) in B}
assert len(B) == 38 and len(Cstar) == 76

# Theorem 1: the example partition (certificate.col: "537 6", then colours 0..5)
tok = open('certificate.col').read().split()
assert tok[:2] == ["537", "6"]
assert len(tok[2:]) == 537 and all(t in ("0", "1", "2", "3", "4", "5") for t in tok[2:])
ex = renumber([int(t) for t in tok[2:]])
assert len(ex) == 537 and all(sumfree(C) for C in classes(ex)) and sum(map(len, classes(ex))) == 537
print("Theorem 1: the example is a partition of [1,537] into 6 sum-free sets")

# Corollary: S(8) >= 10*537 + 2 = 5372, by the width-10 template of Bengone et al. (Table II)
T = {'F': ['B', 'A', 'P0', 'P0', 'B', 'A', 'A', 'B', 'P0', 'P0'],
     'M': ['P-1', 'B', 'P0', 'P0', 'B', 'A', 'A', 'B', 'P0', 'P0'],
     'L': ['P-1', 'B', 'P0', 'P0', 'B', 'A', 'A', 'B', 'P0', 'P0']}
h = []
for a in range(1, 538):
    for lab in T['F'] if a == 1 else T['L'] if a == 537 else T['M']:
        h.append(7 if lab == 'A' else 8 if lab == 'B' else ex[a + int(lab[1:]) - 1])
h += [7, 8]                                                   # tail (A, B)
assert len(h) == 5372
assert open('data/S8_n5372.txt').read().strip() == ''.join(map(str, h))
assert all(sumfree({x for x in range(1, 5373) if h[x - 1] == k}) for k in range(1, 9))
print("Corollary: partition of [1,5372] into 8 sum-free sets built and checked")

# Section 3: all partitions in solutions537.txt
sols = {}
for line in open('solutions537.txt'):
    if line.startswith('#') or not line.strip():
        continue
    pid, s = line.split()
    c = [int(ch) for ch in s]
    assert len(c) == 537 and set(c) == set(range(1, 7)) and c == renumber(c)
    assert all(sumfree(C) for C in classes(c)), pid
    assert sumfree_mod(c), pid
    sols[pid] = c
assert len(sols) == 131 and len({tuple(c) for c in sols.values()}) == 131
assert sols['F1.001'] == ex
print("131 distinct partitions, all sum-free and sum-free modulo 538")

# no partition is obtained from another by x -> r*x mod 538 (r a unit) and renumbering
from math import gcd
units = [r for r in range(1, N) if gcd(r, N) == 1]
canon = lambda c: min(tuple(renumber([c[(r * x) % N - 1] for x in range(1, N)])) for r in units)
assert len({canon(c) for c in sols.values()}) == 131
print("no two of them are related by x -> r*x mod 538 (r a unit, includes r = -1)")

def pal_defects(c):
    return sum(c[x - 1] != c[N - x - 1] for x in range(1, N)) // 2

starts = lambda c: sorted(min(C) for C in classes(c))
count = {}
for pid, c in sols.items():
    fam = pid.split('.')[0]
    count[fam] = count.get(fam, 0) + 1
    one = classes(c)[0]
    if fam == 'F5':
        img = renumber([c[(43 * x) % N - 1] for x in range(1, N)])
        assert starts(c) == [1, 2, 3, 4, 7, 16] and starts(img) == [1, 2, 3, 4, 38, 151]
        assert len(classes(img)[0] ^ Cstar) == 3 and pal_defects(img) == 5
        continue
    assert starts(c) == [1, 2, 3, 4, 38, 151], pid
    if fam == 'F1':
        assert pal_defects(c) == 0 and in_frame_g(c) and one == Cstar, pid
    if fam == 'F2':
        assert pal_defects(c) == 0 and in_frame_g(c) and len(one ^ Cstar) == 2, pid
    if fam == 'F3':
        assert 2 <= pal_defects(c) <= 12 and in_frame_g(c) and one == Cstar, pid
    if fam == 'F4':
        assert pal_defects(c) == 0 and in_frame_g(c, middle=False) and 1 <= middle_gaps(c) <= 13, pid
        assert 2 <= len(one ^ Cstar) <= 8, pid
assert count == {"F1": 107, "F2": 14, "F3": 5, "F4": 4, "F5": 1}
print("family sizes", dict(sorted(count.items())))
far = max(sum(a != b for a, b in zip(c, ex)) for p, c in sols.items() if not p.startswith('F5'))
assert far <= 75
print("largest number of positions in which a partition of F1-F4 differs from the example:", far)

print("all checks passed")


==> anc/data/S8_n5372.txt <==
87118778111822877822283387783338448778444811877811182287782228228778222833877833383387783338448778444844877844481187781118448778444833877833381187781118448778444822877822282287782228118778111833877833381187781118228778222811877811183387783338118778111833877833382287782228448778444811877811183387783338338778333811877811184487784448448778444844877844483387783338228778222855877855581187781118448778444822877822282287782228118778111855877855581187781118228778222833877833385587785558118778111855877855582287782228558778555833877833385587785558448778444855877855584487784448558778555833877833385587785558558778555855877855583387783338558778555833877833382287782228558778555855877855583387783338228778222855877855585587785558558778555855877855585587785558338778333855877855585587785558448778444855877855582287782228338778333855877855585587785558558778555833877833385587785558338778333822877822282287782228558778555833877833384487784448448778444811877811184487784448558778555833877833384487784448228778222822877822281187781118558778555833877833382287782228118778111855877855581187781118228778222822877822284487784448118778111822877822282287782228338778333844877844484487784448448778444811877811183387783338338778333811877811184487784448228778222822877822281187781118338778333811877811182287782228118778111833877833381187781118228778222822877822284487784448118778111833877833384487784448118778111844877844484487784448338778333833877833382287782228228778222811877811184487784448338778333822877822281187781118668778666811877811182287782228338778333844877844481187781118228778222822877822283387783338338778333844877844484487784448118778111844877844483387783338118778111844877844482287782228228778222811877811183387783338118778111855877855581187781118668778666811877811183387783338668778666844877844481187781118338778333833877833386687786668668778666844877844486687786668338778333833877833385587785558668778666866877866682287782228338778333866877866686687786668558778555855877855586687786668668778666866877866685587785558668778666844877844483387783338668778666866877866686687786668668778666855877855586687786668668778666855877855586687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666855877855586687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666855877855586687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666866877866686687786668668778666855877855586687786668668778666855877855586687786668668778666866877866686687786668338778333844877844486687786668558778555866877866686687786668668778666855877855585587785558668778666866877866683387783338228778222866877866686687786668558778555833877833383387783338668778666844877844486687786668668778666833877833383387783338118778111844877844486687786668338778333811877811186687786668118778111855877855581187781118338778333811877811182287782228228778222844877844481187781118338778333844877844481187781118448778444844877844483387783338338778333822877822282287782228118778111844877844483387783338228778222811877811186687786668118778111822877822283387783338448778444811877811182287782228228778222833877833383387783338448778444844877844481187781118448778444833877833381187781118448778444822877822282287782228118778111833877833381187781118228778222811877811183387783338118778111822877822282287782228448778444811877811183387783338338778333811877811184487784448448778444844877844483387783338228778222822877822281187781118448778444822877822282287782228118778111855877855581187781118228778222833877833385587785558118778111822877822282287782228448778444833877833385587785558448778444811877811184487784448448778444833877833385587785558228778222822877822283387783338558778555833877833385587785558558778555855877855583387783338228778222855877855584487784448558778555855877855583387783338558778555855877855585587785558558778555855877855582287782228338778333855877855585587785558228778222833877833385587785558338778333855877855585587785558558778555833877833385587785558448778444855877855584487784448558778555833877833385587785558228778222855877855581187781118558778555833877833382287782228118778111855877855581187781118228778222822877822284487784448118778111855877855582287782228338778333844877844484487784448448778444811877811183387783338338778333811877811184487784448228778222833877833381187781118338778333811877811182287782228118778111833877833381187781118228778222822877822284487784448118778111833877833384487784448118778111844877844484487784448338778333833877833382287782228228778222811877811184487784448338778333822877822281187781178


==> anc/decoder_caveat.json <==
{
  "all_generated_clauses_satisfied": true,
  "generated_clause_count": 433352,
  "decoded_partition_sum_free": true,
  "decoded_color_at_237": 1,
  "decoded_color_at_301": 1,
  "frame_requires_color": 6,
  "frame_violation_reproduced": true
}


==> anc/decoder_caveat.py <==
"""Reproduce the historical generator's frame-decoding caveat without a solver."""
import ast
import json
from pathlib import Path
import subprocess
import sys
import tempfile

root = Path(__file__).resolve().parent
tree = ast.parse((root / "gen.py").read_text())
# Load definitions without executing the generator's final command-line block.
namespace = {"__name__": "generator_definitions"}
exec(compile(ast.Module(body=tree.body[:-1], type_ignores=[]), "gen.py", "exec"), namespace)
var = namespace["var"]
tokens = (root / "certificate.col").read_text().split()
colors = [int(t) + 1 for t in tokens[2:]]
true = {var(x, colors[x - 1]) for x in range(1, 538)}
true.add(var(237, 1))
clause_count = 0
for clause in namespace["clauses"]():
    clause_count += 1
    if not any(v in true if v > 0 else -v not in true for v in clause):
        raise SystemExit("The constructed model does not satisfy the generated formula")

with tempfile.TemporaryDirectory(prefix="schur537-decoder-") as directory:
    model = Path(directory) / "model.out"
    model.write_text("s SATISFIABLE\nv " + " ".join(map(str, sorted(true))) + " 0\n")
    result = subprocess.run([sys.executable, str(root / "gen.py"), "decode", str(model)],
                            check=True, capture_output=True, text=True)
decoded = [int(v) for v in result.stdout.strip()]
if len(decoded) != 537 or set(decoded) != set(range(1, 7)):
    raise SystemExit("Invalid decoded format")
if any(decoded[x - 1] == decoded[y - 1] == decoded[x + y - 1]
       for x in range(1, 538) for y in range(1, 538 - x)):
    raise SystemExit("The decoded coloring is not sum-free")
if decoded[236] != 1 or decoded[300] != 1:
    raise SystemExit("The expected frame violation was not reproduced")
print(json.dumps({"all_generated_clauses_satisfied": True,
                  "generated_clause_count": clause_count,
                  "decoded_partition_sum_free": True,
                  "decoded_color_at_237": decoded[236],
                  "decoded_color_at_301": decoded[300],
                  "frame_requires_color": 6,
                  "frame_violation_reproduced": True}, indent=2))


==> anc/gen.py <==
# WARNING: no at-most-one-colour clauses are imposed.
# Decoding the lowest true colour preserves sum-freeness but may violate
# forced frame colours. Check the decoded frame, or add pairwise AMO clauses.
# CNF for frame g at n = 537 (N = 538, Q = 151, d = 38), and decoding of a solver model.
#   python3 gen.py cnf [--nopal] [--nomid] > g.cnf     (--nopal: family F3, --nomid: family F4)
#   kissat --seed=1 g.cnf > g.out ; python3 gen.py decode g.out [--nopal]   -> word c(1)...c(537)
import sys
n, N, Q, d = 537, 538, 151, 38
f = lambda x: min(x, N - x)
nopal, nomid = '--nopal' in sys.argv, '--nomid' in sys.argv
pos = (lambda x: x) if nopal else f                    # palindromic: one variable set per fold
var = lambda x, k: 6 * (pos(x) - 1) + k                 # colour k in 1..6
xs = range(1, n + 1) if nopal else range(1, N // 2 + 1)

def clauses():
    for x in xs:
        yield [var(x, k) for k in range(1, 7)]          # at least one colour
    for x in range(1, n + 1):                           # no monochromatic x + y = z (mod N if nopal)
        for y in range(x, n + 1):
            z = x + y if x + y <= n else (x + y - N if nopal else 0)
            if z >= 1:
                for k in range(1, 7):
                    yield [-var(x, k), -var(y, k), -var(z, k)]
    for x in range(1, n + 1):                           # frame g, stated on f(x)
        fx = f(x)
        for j in (1, 2, 3, 4):
            if fx < j: yield [-var(x, j)]
        if fx < d or Q - d < fx < Q: yield [-var(x, 5)]
        if fx in (d, N - 2 * Q): yield [var(x, 5)]
        if fx < Q: yield [-var(x, 6)]
        if fx == Q or (fx > N - 2 * Q and not nomid): yield [var(x, 6)]

if sys.argv[1] == 'cnf':
    cl = sorted({tuple(sorted(c)) for c in clauses()})
    print('p cnf %d %d' % (6 * max(xs), len(cl)))
    for c in cl: print(' '.join(map(str, c)), 0)
else:
    true = {int(t) for l in open(sys.argv[2]) if l.startswith('v') for t in l.split()[1:] if int(t) > 0}
    print(''.join(str(next(k for k in range(1, 7) if var(x, k) in true)) for x in range(1, n + 1)))


==> anc/results.json <==
{
  "claim": "S(6) >= 537",
  "definition": "maximum feasible interval length",
  "equal_summands_allowed": true,
  "certificate": "certificate.col",
  "number_of_partitions": 131,
  "family_sizes": {
    "F1": 107,
    "F2": 14,
    "F3": 5,
    "F4": 4,
    "F5": 1
  },
  "all_partitions_sum_free_modulo": 538,
  "pairwise_inequivalent_under": [
    "color permutations",
    "multiplication by a unit modulo 538"
  ],
  "derived_bounds": {
    "S(8)": 5372,
    "S(11)": 204208,
    "S(13)": 2042082,
    "R_6(3)": 539
  },
  "explicit_certificates": {
    "S(6)": "certificate.col",
    "S(8)": "data/S8_n5372.txt"
  },
  "paper": "paper/main.pdf",
  "full_tables": "supplement/partitions.pdf",
  "verification_command": "python3 check.py",
  "generator_caveat": "Historical decoder can lose forced frame colors; run python3 decoder_caveat.py.",
  "authors": [
    "Zhiyang Chen",
    "Ligeng Zhu",
    "Fan Long"
  ],
  "paper_title": "A new lower bound for the sixth Schur number: S(6) >= 537",
  "document_class": "amsart"
}


==> anc/solutions537.txt <==
# All partitions of [1,537] into 6 sum-free sets found in the project.
# Format: ID, then c(1)c(2)...c(537); colours are numbered 1..6 in the order of their least elements.
F1.001 123412233441431422131213132413314443251422151235152535454535553532553255555355452355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336646335662366556665643666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666346566655663266533646633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553254553555552355235355535454535251532151224152344413314231312131224134144332214321
F1.002 123412233441431422131213122413314443351422151235152535454535553522553255555355552355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336646335662566556665653666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666356566655665266533646633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553255553555552355225355535454535251532151224153344413314221312131224134144332214321
F1.003 123412233441431422131213132413314443251422151235152435454535553532553255555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142213151613641336646335662366556665653666656656666666666666466666666656666666666666666666666666666666666666666666666666666666666666666656666666664666666666666656656666356566655663266533646633146316151312241341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555552355235355535454534251532151224152344413314231312131224134144332214321
F1.004 123412233441431422131213132413314443251422151235152535454535553522553255555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142213151613641336646335662566556665653666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666356566655665266533646633146316151312241341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555552355225355535454535251532151224152344413314231312131224134144332214321
F1.005 123412233441431422131213122413314443351422151235152435454535553522553254553355552355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336646335662366556665643666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666346566655663266533646633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553255553355452355225355535454534251532151224153344413314221312131224134144332214321
F1.006 123412233441431422131213132413314443251422151235152535454535553522553255555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641336446335662366556665663666656656663666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666366656656666366566655663266533644633146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555552355225355535454535251532151224152344413314231312131224134144332214321
F1.007 123412233441431422131213122413314443251422151235152535454535253522553255553355452355234322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336646335662366556665553666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666355566655663266533646633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223432553254553355552355225352535454535251532151224152344413314221312131224134144332214321
F1.008 123412233441431422131213122413314443251422151235152535454535253532553255553355455355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613661336446335662366556665663666556656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656655666366566655663266533644633166316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553554553355552355235352535454535251532151224152344413314221312131224134144332214321
F1.009 123412233441431422131213122413314443251422151235152535454535553522553355555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142213151613641336646335662566556665653666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666356566655665266533646633146316151312241341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555553355225355535454535251532151224152344413314221312131224134144332214321
F1.010 123412233441431422131213132413314443251422151235152435454535553522553355553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336646335662566556665653666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666356566655665266533646633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355553355225355535454534251532151224152344413314231312131224134144332214321
F1.011 123412233441431422131213132413314443251423151235152535454535553522553255553355555355535322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613641336646335662566556665653666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666356566655665266533646633146316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223535553555553355552355225355535454535251532151324152344413314231312131224134144332214321
F1.012 123412233441431422131213122413314443251422151235152435454535553532553254555355455355535322534414534221532151324122344413314221312131224134144332214321612341223344143142216151613641336446335662366556665663666656656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656656666366566655663266533644633146316151612241341443322143216123412233441431422131213122413314443221423151235122435414435223535553554553555452355235355535454534251532151224152344413314221312131224134144332214321
F1.013 123412233441431422131213122413314443351422151235152435454535553522553255555355553355535322534414534221532151224122344413314221312131224134144332214221612341223344143162213151613641336646335662366556665643666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666346566655663266533646633146316151312261341443322143216122412233441431422131213122413314443221422151235122435414435223535553355553555552355225355535454534251532151224153344413314221312131224134144332214321
F1.014 123412233441431422131213122413314443351422151235152535454535253532553255555355555355534322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613641336646335662366556665653666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666356566655663266533646633146316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223435553555553555552355235352535454535251532151224153344413314221312131224134144332214321
F1.015 123412233441431422131213132413314443251422151235152435454535253532553254555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641336446335662366556665663666656656663666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666366656656666366566655663266533644633146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555452355235352535454534251532151224152344413314231312131224134144332214321
F1.016 123412233441431422131213132413314443251422151235152535454535553522553255555355455355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661336446335662366556665643665556656665666666466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664666666566656655566346566655663266533644633166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553554553555552355225355535454535251532151224152344413314231312131224134144332214321
F1.017 123412233441431422131213132413314443251422151235152535454535553532553255555355552355535322534414534221532151324122344413314221312131224134144332214221612341223344143142216151613661336446335662366556665663666556656663666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666366656655666366566655663266533644633166316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223535553255553555552355235355535454535251532151224152344413314231312131224134144332214321
F1.018 123412233441431422131213132413314443251423151235152535454535553522553255555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143162213151613641336646335662566556665653666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666356566655665266533646633146316151312261341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555552355225355535454535251532151324152344413314231312131224134144332214321
F1.019 123412233441431422131213122413314443251422151235152435454535553522553355555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613661336446335662366556665663666556656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656655666366566655663266533644633166316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555553355225355535454534251532151224152344413314221312131224134144332214321
F1.020 123412233441431422131213122413314443251422151235152535454535553522553255553355552355235322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336646335662566556665643665656656666666566666666666336656666666666666666666666666666666666666666666666666666666666666666656633666666666665666666656656566346566655665266533646633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223532553255553355552355225355535454535251532151224152344413314221312131224134144332214321
F1.021 123412233441431422131213122413314443251422151235152535454535553532553255555355555355235322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661336446335662366556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655663266533644633166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223532553555553555552355235355535454535251532151224152344413314221312131224134144332214321
F1.022 123412233441431422131213122413314443251423151235152535454535553522553254555355552355535322534414534221532151324122344413314221312131224134144332214221612341223344143142213151613651336646335662566556665653666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666356566655665266533646633156316151312241341443322143216122412233441431422131213122413314443221423151235122435414435223535553255553555452355225355535454535251532151324152344413314221312131224134144332214321
F1.023 123412233441431422131213122413314443251423151235152535454535553522553255555355555355235322534414534221532151224122344413314221312131224134144332214221612341223344143162213151613641336646335662566556665643666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666346566655665266533646633146316151312261341443322143216122412233441431422131213122413314443221422151235122435414435223532553555553555552355225355535454535251532151324152344413314221312131224134144332214321
F1.024 123412233441431422131213122413314443351422151235152435454535553522553255553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641226646335662366556665643665656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656566346566655663266533646622146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355552355225355535454534251532151224153344413314221312131224134144332214321
F1.025 123412233441431422131213122413314443351422151235152435454535553532553255555355555355235322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613641336646335662566556665553666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666355566655665266533646633146316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223532553555553555552355235355535454534251532151224153344413314221312131224134144332214321
F1.026 123412233441431422131213122413314443351423151235152535454535553532553355555355555355534322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641326646335662566556665653666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666356566655665266533646623146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223435553555553555553355235355535454535251532151324153344413314221312131224134144332214321
F1.027 123412233441431422131213132413314443251422151235152535454535553522553254553355455355535322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613651336646335662366556665653666656656666666566646666666666656666666666666666666666666666666666666666666666666666666666666666656666666666646665666666656656666356566655663266533646633156316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553554553355452355225355535454535251532151224152344413314231312131224134144332214321
F1.028 123412233441431422131213132413314443251422151235152535454535553522553255555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613641336446335662366556665663666653656665666666666636666666656666666666666666666666666666666666666666666666666666666666666666656666666636666666666566656356666366566655663266533644633146316151612241341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555552355225355535454535251532151224152344413314231312131224134144332214321
F1.029 123412233441431422131213122413314443251422151235152535454535553522553254555355555355535322534414534221532151324122344413314221312131224134144332214221612341223344143162213151613651336646335662566556665643666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666346566655665266533646633156316151312261341443322143216122412233441431422131213122413314443221423151235122435414435223535553555553555452355225355535454535251532151224152344413314221312131224134144332214321
F1.030 123412233441431422131213122413314443251423151235152435454535553522553255555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613661336446335662366556665663666556655666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666556655666366566655663266533644633166316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555552355225355535454534251532151324152344413314221312131224134144332214321
F1.031 123412233441431422131213122413314443351422151235152435454535553522553254553355453355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641236646335662566556665553666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666355566655665266533646632146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553354553355452355225355535454534251532151224153344413314221312131224134144332214321
F1.032 123412233441431422131213122413314443351422151235152535454535553522553255555355455355535322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613641236646335662566556665653665656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656566356566655665266533646632146316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553554553555552355225355535454535251532151224153344413314221312131224134144332214321
F1.033 123412233441431422131213122413314443351422151235152535454535553522553355555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641336446335662566556665663666656656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656656666366566655665266533644633146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555553355225355535454535251532151224153344413314221312131224134144332214321
F1.034 123412233441431422131213132413314443251422151235152535454535253532553354555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613651332446335662366556665566666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666665566655663266533644233156316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555453355235352535454535251532151224152344413314231312131224134144332214321
F1.035 123412233441431422131213132413314443251422151235152535454535553522553254555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613651336446335662566556665663666656656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656656666366566655665266533644633156316151612241341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555452355225355535454535251532151224152344413314231312131224134144332214321
F1.036 123412233441431422131213132413314443251423151235152535454535553522553254555355555355535322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613651336646335662566556665653666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666356566655665266533646633156316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553555553555452355225355535454535251532151324152344413314231312131224134144332214321
F1.037 123412233441431422131213122413314443251422151235152435454535553532553255553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336646335662566556365653666653656663666666666636666366656666666666666666666666666666666666666666666666666666666666666666656663666636666666666366656356666356563655665266533646633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355552355235355535454534251532151224152344413314221312131224134144332214321
F1.038 123412233441431422131213122413314443251422151235152535454535553532553254555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613651336646335662566556665653666556656665666566646666666666656666666666666666666666666666666666666666666666666666666666666666656666666666646665666566656655666356566655665266533646633156316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555452355235355535454535251532151224152344413314221312131224134144332214321
F1.039 123412233441431422131213122413314443251422151235152535454535553532553355555355452355235322534414534221532151324122344413314221312131224134144332214221612341223344143142216151613641336446335662566556365663665656656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656656566366563655665266533644633146316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223532553254553555553355235355535454535251532151224152344413314221312131224134144332214321
F1.040 123412233441431422131213122413314443351422151235152535454535553522553254553355453355234322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641226646335662366556665653666656656666666666666636666666656666666666666666666666666666666666666666666666666666666666666666656666666636666666666666656656666356566655663266533646622146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223432553354553355452355225355535454535251532151224153344413314221312131224134144332214321
F1.041 123412233441431422131213122413314443351422151235152535454535553522553355553255555355235322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613641326646335662366556365643666656656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656656666346563655663266533646623146316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223532553555552355553355225355535454535251532151224153344413314221312131224134144332214321
F1.042 123412233441431422131213132413314443251422151235152435454535553532553355553355555355535322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613641332646335662566556665656665656656666666666666466666666656666666666666666666666666666666666666666666666666666666666666666656666666664666666666666656656566656566655665266533646233146316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223535553555553355553355235355535454534251532151224152344413314231312131224134144332214321
F1.043 123412233441431422131213132413314443251422151235152535454535553522553255555355555355534322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613661336446335662566556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655665266533644633166316151612241341443322143216122412233441431422131213122413314443221422151235122435414435223435553555553555552355225355535454535251532151224152344413314231312131224134144332214321
F1.044 123412233441431422131213132413314443251422151235152535454535553532553355555355452355535322534414534221532151224122344413314221312131224134144332214321612341223344163162213151613641332446335662566556365663665653656666666566466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664665666666656356566366563655665266533644233146316151312261361443322143216123412233441431422131213122413314443221422151235122435414435223535553254553555553355235355535454535251532151224152344413314231312131224134144332214321
F1.045 123412233441431422131213132413314443251423151235152435454535253522553254553355552355235322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336446335662366556365643666453656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656354666346563655663266533644633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223532553255553355452355225352535454534251532151324152344413314231312131224134144332214321
F1.046 123412233441431422131213132413314443251423151235152535454535253522553355555355555355535322534414534221532151324122344413314221312131224134144332214221612341223344143142216151613641332646335662366556665646666656656663666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666366656656666646566655663266533646233146316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223535553555553555553355225352535454535251532151324152344413314231312131224134144332214321
F1.047 123412233441431422131213122413314443251422151235152435454535553522553355553355555355535322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613641336646335662566556665643665656655666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666556656566346566655665266533646633146316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553555553355553355225355535454534251532151224152344413314221312131224134144332214321
F1.048 123412233441431422131213122413314443251422151235152435454535553532553354555355552355535322534414534221532151324122344413314221312131224134144332214221612341223344143142216151613661336446335662366556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655663266533644633166316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223535553255553555453355235355535454534251532151224152344413314221312131224134144332214321
F1.049 123412233441431422131213122413314443251422151235152535454535553522553355553355555355235322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613661336446335662366556665663666556656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656655666366566655663266533644633166316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223532553555553355553355225355535454535251532151224152344413314221312131224134144332214321
F1.050 123412233441431422131213122413314443251423151235152535454535253532553254555355455355235322534414534221532151324122344413314221312131224134144332214321612341223344143142216151613661336446335662366556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655663266533644633166316151612241341443322143216123412233441431422131213122413314443221423151235122435414435223532553554553555452355235352535454535251532151324152344413314221312131224134144332214321
F1.051 123412233441431422131213122413314443251423151235152535454535553522553254553355555355235322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641336446335662566556665663666656656663666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666366656656666366566655665266533644633146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223532553555553355452355225355535454535251532151324152344413314221312131224134144332214321
F1.052 123412233441431422131213122413314443351422151235152535454535253532553255555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661326446335662566556665663666456656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656654666366566655665266533644623166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555552355235352535454535251532151224153344413314221312131224134144332214321
F1.053 123412233441431422131213122413314443351422151235152535454535553522553255553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661326446335662366556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655663266533644623166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355552355225355535454535251532151224153344413314221312131224134144332214321
F1.054 123412233441431422131213122413314443351422151235152535454535553532553255555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661226446335662566556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655665266533644622166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555552355235355535454535251532151224153344413314221312131224134144332214321
F1.055 123412233441431422131213132413314443251422151235152435454535253532553355552355455355235322534414534221532151324122344413314221312131224134144332214321612341223344143142216151613661336446335662366556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655663266533644633166316151612241341443322143216123412233441431422131213122413314443221423151235122435414435223532553554553255553355235352535454534251532151224152344413314231312131224134144332214321
F1.056 123412233441431422131213132413314443251422151235152435454535553532553355555355555355535322534414534221532151324122344413314221312131224134144332214221612341223344143162213151613661336446335662566556665663666456656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656654666366566655665266533644633166316151312261341443322143216122412233441431422131213122413314443221423151235122435414435223535553555553555553355235355535454534251532151224152344413314231312131224134144332214321
F1.057 123412233441431422131213132413314443251423151235152535454535553522553255553355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613661336446335662566556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655665266533644633166316151612241341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553355552355225355535454535251532151324152344413314231312131224134144332214321
F1.058 123412233441431422131213132413314443251423151235152535454535553532553355555355452355535322534414534221532151224122344413314221312131224134144332214321612341223344163162213151613641332446335662566556365663665653656666666566466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664665666666656356566366563655665266533644233146316151312261361443322143216123412233441431422131213122413314443221422151235122435414435223535553254553555553355235355535454535251532151324152344413314231312131224134144332214321
F1.059 123412233441431422131213132413314443251423151235152535454535553532553355555355553355535322534414534221532151224122344413314221312131224134144332214321612341223344163142216151613641332446335662366556365646666653656663666666466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664666666366656356666646563655663266533644233146316151612241361443322143216123412233441431422131213122413314443221422151235122435414435223535553355553555553355235355535454535251532151324152344413314231312131224134144332214321
F1.060 123412233441431422131213122413314443251422151235152435454535253522553255555355555355235322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613641336446335662566556365663666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666366563655665266533644633146316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223532553555553555552355225352535454534251532151224152344413314221312131224134144332214321
F1.061 123412233441431422131213122413314443251422151235152435454535253522553255555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143162213151613661336446335662366556665663666453656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656354666366566655663266533644633166316151312261341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555552355225352535454534251532151224152344413314221312131224134144332214321
F1.062 123412233441431422131213122413314443251422151235152535454535553532553355555355555355234322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613641336646335662366556665653665556656656666636466636666666656666666666666666666666666666666666666666666666666666666666666666656666666636664636666656656655566356566655663266533646633146316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223432553555553555553355235355535454535251532151224152344413314221312131224134144332214321
F1.063 123412233441431422131213122413314443251423151235152535454535253522553354553355453355234322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336446335662366556365663666556656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656655666366563655663266533644633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223432553354553355453355225352535454535251532151324152344413314221312131224134144332214321
F1.064 123412233441431422131213122413314443251423151235152535454535553532553355555355555355535322534414534221532151324122344413314221312131224134144332214221612341223344143142216151613661336446335662566556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655665266533644633166316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223535553555553555553355235355535454535251532151324152344413314221312131224134144332214321
F1.065 123412233441431422131213122413314443351422151235152435454535253532553355553355452355235322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336446335662366556665653666556656665666566666636666636656666666666666666666666666666666666666666666666666666666666666666656636666636666665666566656655666356566655663266533644633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223532553254553355553355235352535454534251532151224153344413314221312131224134144332214321
F1.066 123412233441431422131213122413314443351422151235152435454535553522553355553255455355535322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613661326446335662366556665663666456656666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666656654666366566655663266533644623166316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223535553554552355553355225355535454534251532151224153344413314221312131224134144332214321
F1.067 123412233441431422131213122413314443351422151235152435454535553532553255555355555355235322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661326446335662566556665663666456656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656654666366566655665266533644623166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223532553555553555552355235355535454534251532151224153344413314221312131224134144332214321
F1.068 123412233441431422131213122413314443351422151235152435454535553532553354555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613651226646335662566556665653666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666356566655665266533646622156316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553555453355235355535454534251532151224153344413314221312131224134144332214321
F1.069 123412233441431422131213122413314443351423151235152535454535553532553354555255455355235322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661336446335662366556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655663266533644633166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223532553554552555453355235355535454535251532151324153344413314221312131224134144332214321
F1.070 123412233441431422131213132413314443251422151235152535454535553522553254553355555355535322534414534221532151324122344413314221312131224134144332214321612341223344143142216151613661336446335662566556665663665556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655566366566655665266533644633166316151612241341443322143216123412233441431422131213122413314443221423151235122435414435223535553555553355452355225355535454535251532151224152344413314231312131224134144332214321
F1.071 123412233441431422131213132413314443251422151235152535454535553532553255555355555355534322534414534221532151224122344413314221312131224134144332214221612341223344143162213151613641336646335662566556665653666453656663666566466636666636656666666666666666666666666666666666666666666666666666666666666666656636666636664665666366656354666356566655665266533646633146316151312261341443322143216122412233441431422131213122413314443221422151235122435414435223435553555553555552355235355535454535251532151224152344413314231312131224134144332214321
F1.072 123412233441431422131213132413314443251422151235152535454535553532553354555355452355235322534414534221532151324122344413314221312131224134144332214221612341223344163142216151613641332446335662366556365646666653656663666666466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664666666366656356666646563655663266533644233146316151612241361443322143216122412233441431422131213122413314443221423151235122435414435223532553254553555453355235355535454535251532151224152344413314231312131224134144332214321
F1.073 123412233441431422131213132413314443251423151235152535454535253522553254555355553355534322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613651336646335662566556665653666656656666666566646666666666656666666666666666666666666666666666666666666666666666666666666666656666666666646665666666656656666356566655665266533646633156316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223435553355553555452355225352535454535251532151324152344413314231312131224134144332214321
F1.074 123412233441431422131213132413314443251423151235152535454535553532553355555355552355535322534414534221532151224122344413314221312131224134144332214321612341223344163162213151613641332446335662566556365663665653656666666566466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664665666666656356566366563655665266533644233146316151312261361443322143216123412233441431422131213122413314443221422151235122435414435223535553255553555553355235355535454535251532151324152344413314231312131224134144332214321
F1.075 123412233441431422131213122413314443251422151235152535454535553522553355553355555355534322534414534221532151324122344413314221312131224134144332214321612341223344143142216151613661336446335662566556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655665266533644633166316151612241341443322143216123412233441431422131213122413314443221423151235122435414435223435553555553355553355225355535454535251532151224152344413314221312131224134144332214321
F1.076 123412233441431422131213122413314443251423151235152435454535253522553355553355453355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613661336446335662566556665663666456656666666636666666666636656666666666666666666666666666666666666666666666666666666666666666656636666666666636666666656654666366566655665266533644633166316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553354553355553355225352535454534251532151324152344413314221312131224134144332214321
F1.077 123412233441431422131213122413314443351422151235152535454535553522553355555355452355535322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613661336446335662366556365553666456655666666566466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664665666666556654666355563655663266533644633166316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553254553555553355225355535454535251532151224153344413314221312131224134144332214321
F1.078 123412233441431422131213122413314443351423151235152535454535553522553354555355555355534322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613651236646335662566556665653666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666356566655665266533646632156316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223435553555553555453355225355535454535251532151324153344413314221312131224134144332214321
F1.079 123412233441431422131213132413314443251423151235152535454535553532553355555355552355535322534414534221532151324122344413314221312131224134144332214321612341223344163162213151613641332446335662566556365663665653656666666566466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664665666666656356566366563655665266533644233146316151312261361443322143216123412233441431422131213122413314443221423151235122435414435223535553255553555553355235355535454535251532151324152344413314231312131224134144332214321
F1.080 123412233441431422131213122413314443251422151235152435454535253532553354555355453355235322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613651336646335662366556665653666653655663666566646666666636656666666666666666666666666666666666666666666666666666666666666666656636666666646665666366556356666356566655663266533646633156316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223532553354553555453355235352535454534251532151224152344413314221312131224134144332214321
F1.081 123412233441431422131213122413314443251422151235152435454535553522553255553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641336446335662566556365543665456656663666566666466666666656666666666666666666666666666666666666666666666666666666666666666656666666664666665666366656654566345563655665266533644633146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355552355225355535454534251532151224152344413314221312131224134144332214321
F1.082 123412233441431422131213122413314443251422151235152435454535553522553354553355555355535322534414534221532151324122344413314221312131224134144332214221612341223344143142216151613661336446335662366556665663666456656663666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666366656654666366566655663266533644633166316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223535553555553355453355225355535454534251532151224152344413314221312131224134144332214321
F1.083 123412233441431422131213122413314443251422151235152535454535553522553255553355552355235322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613641336646335662366556365553666656656663666536666436666636656666666666666666666666666666666666666666666666666666666666666666656636666634666635666366656656666355563655663266533646633146316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223532553255553355552355225355535454535251532151224152344413314221312131224134144332214321
F1.084 123412233441431422131213122413314443351422151235152435454535553522553255553355553355535322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613661226446335662566556665663666556656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656655666366566655665266533644622166316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223535553355553355552355225355535454534251532151224153344413314221312131224134144332214321
F1.085 123412233441431422131213122413314443351422151235152435454535553522553355555355553355535322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613641226646335662566556365653666656656666666566666666666636656666666666666666666666666666666666666666666666666666666666666666656636666666666665666666656656666356563655665266533646622146316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553355553555553355225355535454534251532151224153344413314221312131224134144332214321
F1.086 123412233441431422131213122413314443351423151235152535454535553532553355553255555355234322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613641336646335662566556665553666653656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656356666355566655665266533646633146316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223432553555552355553355235355535454535251532151324153344413314221312131224134144332214321
F1.087 123412233441431422131213132413314443251422151235152435454535553532553254553355452355235322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641336446335662366556365643665453655666666536466636666336656666666666666666666666666666666666666666666666666666666666666666656633666636664635666666556354566346563655663266533644633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223532553254553355452355235355535454534251532151224152344413314231312131224134144332214321
F1.088 123412233441431422131213122413314443351422151235152435454535253522553355555255555355235322534414534221532151224122344413314221312131224134144332214221612341223344143142213151613661326446335662366556665663666556655666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666556655666366566655663266533644623166316151312241341443322143216122412233441431422131213122413314443221422151235122435414435223532553555552555553355225352535454534251532151224153344413314221312131224134144332214321
F1.089 123412233441431422131213122413314443351422151235152535454535253522553255553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641226446335662366556665653666553656663666636666636666666656666666666666666666666666666666666666666666666666666666666666666656666666636666636666366656355666356566655663266533644622146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355552355225352535454535251532151224153344413314221312131224134144332214321
F1.090 123412233441431422131213122413314443351422151235152535454535253522553354555255555355235322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661336446335662566556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655665266533644633166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223532553555552555453355225352535454535251532151224153344413314221312131224134144332214321
F1.091 123412233441431422131213132413314443251423151235152435454535553532553354555355555355535322534414534221532151324122344413314221312131224134144332214321612341223344143142216151613661336446335662566556365663666553656665666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666566656355666366563655665266533644633166316151612241341443322143216123412233441431422131213122413314443221423151235122435414435223535553555553555453355235355535454534251532151324152344413314231312131224134144332214321
F1.092 123412233441431422131213132413314443251423151235152535454535553532553354555355455355535322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613661332446335662566556365653666453656665666566466666666636656666666666666666666666666666666666666666666666666666666666666666656636666666664665666566656354666356563655665266533644233166316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223535553554553555453355235355535454535251532151324152344413314231312131224134144332214321
F1.093 123412233441431422131213122413314443351422151235152435454535553522553354553355553355535322534414534221532151324122344413314221312131224134144332214221612341223344143162213151613641226646335662366556665643665456656663666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666366656654566346566655663266533646622146316151312261341443322143216122412233441431422131213122413314443221423151235122435414435223535553355553355453355225355535454534251532151224153344413314221312131224134144332214321
F1.094 123412233441431422131213122413314443351422151235152535454535253522553354553255455355235322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661326446335662566556665663666556656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656655666366566655665266533644623166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223532553554552355453355225352535454535251532151224153344413314221312131224134144332214321
F1.095 123412233441431422131213122413314443351423151235152535454535553522553355553255555355234322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613661336446335662566556665663666556656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656655666366566655665266533644633166316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223432553555552355553355225355535454535251532151324153344413314221312131224134144332214321
F1.096 123412233441431422131213122413314443251422151235152535454535553532553254555355453355235322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641336446335662366556365543665453655663666536466636666336656666666666666666666666666666666666666666666666666666666666666666656633666636664635666366556354566345563655663266533644633146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223532553354553555452355235355535454535251532151224152344413314221312131224134144332214321
F1.097 123412233441431422131213122413314443251422151235152535454535553532553254555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613661336446335662566556365653665556656665666566466436666366656666666666666666666666666666666666666666666666666666666666666666656663666634664665666566656655566356563655665266533644633166316151612241341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555452355235355535454535251532151224152344413314221312131224134144332214321
F1.098 123412233441431422131213122413314443351422151235152435454535253522553255553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613661226446335662566556665663666453656665666666466666666366656666666666666666666666666666666666666666666666666666666666666666656663666666664666666566656354666366566655665266533644622166316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355552355225352535454534251532151224153344413314221312131224134144332214321
F1.099 123412233441431422131213132413314443251423151235152535454535253532553255553355452355235322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613641336446335662366556365543665453655663666636466636666336656666666666666666666666666666666666666666666666666666666666666666656633666636664636666366556354566345563655663266533644633146316151612241341443322143216122412233441431422131213122413314443221422151235122435414435223532553254553355552355235352535454535251532151324152344413314231312131224134144332214321
F1.100 123412233441431422131213122413314443351422151235152535454535553522553354553355455355535322534414534221532151324122344413314221312131224134144332214221612341223344143142216151613641336446335662366556365643665456655663666536666666666336656666666666666666666666666666666666666666666666666666666666666666656633666666666635666366556654566346563655663266533644633146316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223535553554553355453355225355535454535251532151224153344413314221312131224134144332214321
F1.101 123412233441431422131213132413314443251422151235152535454535253532553354552355553355235322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641332646335662366556665643665453655663666536466436666336656666666666666666666666666666666666666666666666666666666666666666656633666634664635666366556354566346566655663266533646233146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223532553355553255453355235352535454535251532151224152344413314231312131224134144332214321
F1.102 123412233441431422131213122413314443351422151235152535454535553522553355553355455355535322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613661236446335662566556365643666556656663666536466636666336656666666666666666666666666666666666666666666666666666666666666666656633666636664635666366656655666346563655665266533644632166316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553554553355553355225355535454535251532151224153344413314221312131224134144332214321
F1.103 123412233441431422131213122413314443251423151235152535454535553522553255553355555355235322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613641336646335662366556365543665453655663666536466436666336656666666666666666666666666666666666666666666666666666666666666666656633666634664635666366556354566345563655663266533646633146316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223532553555553355552355225355535454535251532151324152344413314221312131224134144332214321
F1.104 123412233441431422131213122413314443351422151235152535454535253532553354553355553355535322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613641236446335662366556365663665553656663666636466436666636656666666666666666666666666666666666666666666666666666666666666666656636666634664636666366656355566366563655663266533644632146316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223535553355553355453355235352535454535251532151224153344413314221312131224134144332214321
F1.105 123412233441431422131213122413314443351422151235152535454535553532553355553355555355534322534414534221532151324122344413314221312131224134144332214321612341223344143142216151613661226446335662366556365663666456656653666636666436666366656666666666666666666666666666666666666666666666666666666666666666656663666634666636666356656654666366563655663266533644622166316151612241341443322143216123412233441431422131213122413314443221423151235122435414435223435553555553355553355235355535454535251532151224153344413314221312131224134144332214321
F1.106 123412233441431422131213122413314443351423151235152435454535553532553254553355553355535322534414534221532151324122344413314221312131224134144332214221612341223344143142213151613641226646335662366556365543665453655665666536466466666336656666666666666666666666666666666666666666666666666666666666666666656633666664664635666566556354566345563655663266533646622146316151312241341443322143216122412233441431422131213122413314443221423151235122435414435223535553355553355452355235355535454534251532151324153344413314221312131224134144332214321
F1.107 123412233441431422131213122413314443251422151235152435454535253522553254553355552355235322534414534221532151224122344413314221312131224134144332214221612341223344143162213151613651336646335662366556365553665553655663666536446636666336656666666666666666666666666666666666666666666666666666666666666666656633666636644635666366556355566355563655663266533646633156316151312261341443322143216122412233441431422131213122413314443221422151235122435414435223532553255553355452355225352535454534251532151224152344413314221312131224134144332214321
F2.001 123412233441431422131213122413314443351422151235152435454535553522553255553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641226646335662366556665643665656656666666666666666666666156666666666666666666666666666666666666666666666666666666666666666651666666666666666666666656656566346566655663266533646622146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355552355225355535454534251532151224153344413314221312131224134144332214321
F2.002 123412233441431422131213122413314443351422151235152535454535553532553355553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613661326446335662566556665663666556656663666666666666666666156666666666666666666666666666666666666666666666666666666666666666651666666666666666666366656655666366566655665266533644623166316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355553355235355535454535251532151224153344413314221312131224134144332214321
F2.003 123412233441431422131213122413314443251422151235152535454535553522553355555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142213151613641336446335662566556665663666656656666666636466436666336156666666666666666666666666666666666666666666666666666666666666666651633666634664636666666656656666366566655665266533644633146316151312241341443322143216122412233441431422131213122413314443221422151235122435414435223535553555553555553355225355535454535251532151224152344413314221312131224134144332214321
F2.004 123412233441431422131213132413314443251423151235152535454535553532553255555355553355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641336446335662366556365553665453655663666666466666666336156666666666666666666666666666666666666666666666666666666666666666651633666666664666666366556354566355563655663266533644633146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553355553555552355235355535454535251532151324152344413314231312131224134144332214321
F2.005 123412233441431422131213122413314443351422151235152535454535553522553354553255455355535322534414534221532151224122344413314221312131224134144332214221612341223344143142213151613641336446335662366556665643665556655665666636466636666636156666666666666666666666666666666666666666666666666666666666666666651636666636664636666566556655566346566655663266533644633146316151312241341443322143216122412233441431422131213122413314443221422151235122435414435223535553554552355453355225355535454535251532151224153344413314221312131224134144332214321
F2.006 123412233441431422131213122413314443351422151235152435454535553522553255553355455355535322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613641226446335662366556665543665453655663666566666666666636156666666666666666666666666666666666666666666666666666666666666666651636666666666665666366556354566345566655663266533644622146316151612241341443322143216122412233441431422131213122413314443221422151235122435414435223535553554553355552355225355535454534251532151224153344413314221312131224134144332214321
F2.007 123412233441431422131213122413314443351422151235152435454535553522553355555255555355535322534414534221532151224122344413314221312131224134144332214321612341223344143142216151613641336446335662366556665643665453656665666536466636666636156666666666666666666666666666666666666666666666666666666666666666651636666636664635666566656354566346566655663266533644633146316151612241341443322143216123412233441431422131213122413314443221422151235122435414435223535553555552555553355225355535454534251532151224153344413314221312131224134144332214321
F2.008 123412233441431422131213122413314443351423151235152435454535553532553254555355553355535322534414534221532151324122344413314221312131224134144332214221612341223344143142216151613641326446335662366556665563665653656663666636466466666666156666666666666666666666666666666666666666666666666666666666666666651666666664664636666366656356566365566655663266533644623146316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223535553355553555452355235355535454534251532151324153344413314221312131224134144332214321
F2.009 123412233441431422131213122413314443351422151235152535454535553522553354555255553355535322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613651326646335662366556665653666653656663666536646436666636156666666666666666666666666666666666666666666666666666666666666666651636666634646635666366656356666356566655663266533646623156316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553355552555453355225355535454535251532151224153344413314221312131224134144332214321
F2.010 123412233441431422131213132413314443251422151235152535454535553522553355553355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613661332446335662566556665553665553655665666566666436666366156666666666666666666666666666666666666666666666666666666666666666651663666634666665666566556355566355566655665266533644233166316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223535553555553355553355225355535454535251532151224152344413314231312131224134144332214321
F2.011 123412233441431422131213122413314443351422151235152435454535553522553355553255553355235322534414534221532151224122344413314221312131224134144332214221612341223344143142213151613641326446335662366556365543665453656665666636466636666666156666666666666666666666666666666666666666666666666666666666666666651666666636664636666566656354566345563655663266533644623146316151312241341443322143216122412233441431422131213122413314443221422151235122435414435223532553355552355553355225355535454534251532151224153344413314221312131224134144332214321
F2.012 123412233441431422131213122413314443351423151235152535454535253532553355555355453355535322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613661226446335662566556665553666556655665666536466636666336156666666666666666666666666666666666666666666666666666666666666666651633666636664635666566556655666355566655665266533644622166316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553354553555553355235352535454535251532151324153344413314221312131224134144332214321
F2.013 123412233441431422131213132413314443251422151235152535454535553522553254555355555355535322534414534221532151324122344413314221312131224134144332214221612341223344143162213151613651336646335662566556665553665553655665666566446636666336156666666666666666666666666666666666666666666666666666666666666666651633666636644665666566556355566355566655665266533646633156316151312261341443322143216122412233441431422131213122413314443221423151235122435414435223535553555553555452355225355535454535251532151224152344413314231312131224134144332214321
F2.014 123412233441431422131213122413314443251422151235152535454535253522553254553355452355234322534414534221532151224122344413314221312131224134144332214221612341223344143162213151613651336646335662366556365553665553655663666536446636666336156666666666666666666666666666666666666666666666666666666666666666651633666636644635666366556355566355563655663266533646633156316151312261341443322143216122412233441431422131213122413314443221422151235122435414435223432553254553355452355225352535454535251532151224152344413314221312131224134144332214321
F3.001 123412233441431422131213122413314443251422151235152535454535553522553255555355555355535322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613641336646335662566556665643666656656666666566666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666665666666656656666356566655665266533646633146316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223535553555553555552355235355535454535251532151324152344413314221312131224134144332214321
F3.002 123412233441431422131213122413314443351422151235152535454535553522553255553355455355535322534414534221532151224122344413314221312131224134144332214221612341223344143142213151613641336646335662566556365553666656655666666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666666556656666355563655665266533646633146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223535553554553355552355225355535454534251532151224153344413314221312131224134144332214321
F3.003 123412233441431422131213132413314443251422151235152435454535553532553254553355455355535322534414534221532151224122344413314221312131224134144332214321612341223344143162213151613651336646335662566556665653666553656666666566646666666666656666666666666666666666666666666666666666666666666666666666666666656666666666646665666566656655666355566655663266533646633156316151312261341443322143216123412233441431422131213122413314443221422151235122435414435223535553554553355452355235355535454534251532151324152344413314231312131224134144332214321
F3.004 123412233441431422131213122413314443351422151235152535454535553522553354555355555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613651236446335662366556665663665656656665666666666666666666656666666666666666666666666666666666666666666666666666666666666666656666666666666666666566656656566365563655663266533644622156316151612241341443322143216123412233441431422131213122413314443221423151235122435414435223535553555553555453355225355535454535251532151224153344413314221312131224134144332214321
F3.005 123412233441431422131213122413314443351422151235152535454535553522553354555255555355535322534414534221532151224122344413314221312131224134144332214221612341223344143142216151613641336446335662366556365653665453655665666636466666666666656666666666666666666666666666666666666666666666666666666666666666656666666666664666666566656654666346563655665266533644633166316151612241341443322143216122412233441431422131213122413314443221423151235122435414435223535553555552355553355225352535454535251532151324153344413314221312131224134144332214321
F4.001 123412233441431422131213122413314443251422151235152435454535253522553255555355452355235322534414534221532151324122344413314221312131224134144332214321612341223344143162213151613641336446335662366556665643666456656663666566666666666666156666666666666666666666666666666646666666666666666666666666666666651666666666666665666366656654666346566655663266533644633146316151312261341443322143216123412233441431422131213122413314443221423151235122435414435223532553254553555552355225352535454534251532151224152344413314221312131224134144332214321
F4.002 123412233441431422131213122413314443251423151235152535454535553532553354555355452355235322534414534221532151324122344413314221312131224134144332214221612341223344143142213151613641336446335662366556365643665556656666666636666666666666156336663666666666666666666666666666666666666666666666666666366633651666666666666636666666656655566346563655663266533644633146316151312241341443322143216122412233441431422131213122413314443221423151235122435414435223532553254553555453355235355535454535251532151324152344413314221312131224134144332214321
F4.003 123412233441431422131213122413314443251423151235152535454535553522553354553355552355235322534414534221532151324122344413314221312131224134144332214321612341223344143142213151613641336646335662366556665643666653656663666666466666666666151636666666666666666616166666666646666666661616666666666666666636151666666666664666666366656356666346566655663266533646633146316151312241341443322143216123412233441431422131213122413314443221423151235122435414435223532553255553355453355225355535454535251532151324152344413314221312131224134144332214321
F4.004 123412233441431422131213122413314443351422151235152435454535553522553255553355553355235322534414534221532151224122344413314221312131224134144332214321612341223344143142213151613641226446335662366556365543665453655663666536466436666336651336666366463666663616133666636646636666331616366666364663666633156633666634664635666366556354566345563655663266533644622146316151312241341443322143216123412233441431422131213122413314443221422151235122435414435223532553355553355552355225355535454534251532151224153344413314221312131224134144332214321
F5.001 123441555555531643326142213632155521514343131264413555552614421363236165525552313122441223632555555536344616622463655555654122363432216125555551662446363244352555536343621614263132355554636323436221445655355161426313141341555535343662144163214355155531312234123614455555554416321432213135555553412361441266343535555143141313624161553556544122634423636455553231362416126343635515253442363644266153555521612234363221456555556364226616443635555555236322144221313255525561632363124416255555314462131343415125555236312241623346135555555144321


==> anc/supplement/appendix_all.tex <==
\section*{\texorpdfstring{Family $\mathcal F_1$ (107 partitions)}{Family F1 (107)}}

\noindent\begin{minipage}{\linewidth}\textbf{F1.001}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535325532 5555535545 2355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6236655666 5643666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663465666 5566326653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355532545 5355555235 5235355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.002}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225532 5555535555 2355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6256655666 5653666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663565666 5566526653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355532555 5355555235 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.003}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2435454535 5535325532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
3366463356 6236655666 5653666656 6566666666 6666646666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6466666666 6666656656 6663565666 5566326653 3646633146
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5235355535 4545342515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.004}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
3366463356 6256655666 5653666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663565666 5566526653 3646633146
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.005}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225532 5455335555 2355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6236655666 5643666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663465666 5566326653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355532555 5335545235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.006}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6236655666 5663666656 6566636666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6366656656 6663665666 5566326653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.007}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 2535225532 5555335545 2355234322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6236655666 5553666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663555666 5566326653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4325532545 5335555235 5225352535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.008}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 2535325532 5555335545 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613661
3364463356 6236655666 5663666556 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656655 6663665666 5566326653 3644633166
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535545 5335555235 5235352535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.009}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535225533 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
3366463356 6256655666 5653666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663565666 5566526653 3646633146
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555335 5225355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.010}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2435454535 5535225533 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6256655666 5653666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663565666 5566526653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555335 5225355535 4545342515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.011}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535225532 5555335555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6256655666 5653666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663565666 5566526653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5335555235 5225355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.012}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 5535325532 5455535545 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6236655666 5663666656 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656656 6663665666 5566326653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535545 5355545235 5235355535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.013}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225532 5555535555 3355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613641
3366463356 6236655666 5643666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663465666 5566326653 3646633146
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355533555 5355555235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.014}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 2535325532 5555535555 5355534322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
3366463356 6236655666 5653666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663565666 5566326653 3646633146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4355535555 5355555235 5235352535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.015}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2435454535 2535325532 5455535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6236655666 5663666656 6566636666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6366656656 6663665666 5566326653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355545235 5235352535 4545342515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.016}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5555535545 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6236655666 5643665556 6566656666 6646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466666 6566656655 5663465666 5566326653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535545 5355555235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.017}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535325532 5555535555 2355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613661
3364463356 6236655666 5663666556 6566636666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6366656655 6663665666 5566326653 3644633166
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355532555 5355555235 5235355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.018}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535225532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613641
3366463356 6256655666 5653666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663565666 5566526653 3646633146
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5225355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.019}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 5535225533 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613661
3364463356 6236655666 5663666556 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656655 6663665666 5566326653 3644633166
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555335 5225355535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.020}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535225532 5555335555 2355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6256655666 5643665656 6566666665 6666666666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 6666666566 6666656656 5663465666 5566526653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325532555 5335555235 5225355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.021}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535325532 5555535555 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6236655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566326653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535555 5355555235 5235355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.022}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 5535225532 5455535555 2355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613651
3366463356 6256655666 5653666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663565666 5566526653 3646633156
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355532555 5355545235 5225355535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.023}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 5535225532 5555535555 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613641
3366463356 6256655666 5643666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663465666 5566526653 3646633146
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535555 5355555235 5225355535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.024}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225532 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
2266463356 6236655666 5643665656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 5663465666 5566326653 3646622146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.025}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535325532 5555535555 5355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6256655666 5553666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663555666 5566526653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325535555 5355555235 5235355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.026}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2315123515 2535454535 5535325533 5555535555 5355534322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3266463356 6256655666 5653666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663565666 5566526653 3646623146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4355535555 5355555335 5235355535 4545352515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.027}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5455335545 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
3366463356 6236655666 5653666656 6566666665 6664666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6664666566 6666656656 6663565666 5566326653 3646633156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535545 5335545235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.028}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613641
3364463356 6236655666 5663666653 6566656666 6666663666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 3666666666 6566656356 6663665666 5566326653 3644633146
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.029}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535225532 5455535555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613651
3366463356 6256655666 5643666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663465666 5566526653 3646633156
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355545235 5225355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.030}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2435454535 5535225532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613661
3364463356 6236655666 5663666556 6556666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666556655 6663665666 5566326653 3644633166
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5225355535 4545342515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.031}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225532 5455335545 3355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
2366463356 6256655666 5553666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663555666 5566526653 3646632146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355533545 5335545235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.032}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225532 5555535545 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
2366463356 6256655666 5653665656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 5663565666 5566526653 3646632146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535545 5355555235 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.033}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6256655666 5663666656 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656656 6663665666 5566526653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555335 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.034}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 2535325533 5455535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613651
3324463356 6236655666 5566666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6666655666 5566326653 3644233156
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355545335 5235352535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.035}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5455535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613651
3364463356 6256655666 5663666656 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656656 6663665666 5566526653 3644633156
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355545235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.036}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535225532 5455535555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
3366463356 6256655666 5653666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663565666 5566526653 3646633156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355545235 5225355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.037}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 5535325532 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6256655636 5653666653 6566636666 6666663666 6366656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566636666 3666666666 6366656356 6663565636 5566526653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555235 5235355535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.038}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535325532 5455535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
3366463356 6256655666 5653666556 6566656665 6664666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6664666566 6566656655 6663565666 5566526653 3646633156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355545235 5235355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.039}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535325533 5555535545 2355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613641
3364463356 6256655636 5663665656 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656656 5663665636 5566526653 3644633146
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325532545 5355555335 5235355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.040}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225532 5455335545 3355234322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
2266463356 6236655666 5653666656 6566666666 6666663666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 3666666666 6666656656 6663565666 5566326653 3646622146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4325533545 5335545235 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.041}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5555325555 5355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3266463356 6236655636 5643666656 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656656 6663465636 5566326653 3646623146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325535555 5235555335 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.042}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2435454535 5535325533 5555335555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3326463356 6256655666 5656665656 6566666666 6666646666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6466666666 6666656656 5666565666 5566526653 3646233146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5335555335 5235355535 4545342515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.043}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5555535555 5355534322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613661
3364463356 6256655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566526653 3644633166
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4355535555 5355555235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.044}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535325533 5555535545 2355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4416316221 3151613641
3324463356 6256655636 5663665653 6566666665 6646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466566 6666656356 5663665636 5566526653 3644233146
3161513122 6136144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355532545 5355555335 5235355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.045}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2435454535 2535225532 5455335555 2355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3364463356 6236655636 5643666453 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656354 6663465636 5566326653 3644633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325532555 5335545235 5225352535 4545342515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.046}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 2535225533 5555535555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613641
3326463356 6236655666 5646666656 6566636666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6366656656 6666465666 5566326653 3646233146
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355555335 5225352535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.047}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 5535225533 5555335555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
3366463356 6256655666 5643665656 6556666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666556656 5663465666 5566526653 3646633146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5335555335 5225355535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.048}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 5535325533 5455535555 2355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613661
3364463356 6236655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566326653 3644633166
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355532555 5355545335 5235355535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.049}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535225533 5555335555 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613661
3364463356 6236655666 5663666556 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656655 6663665666 5566326653 3644633166
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535555 5335555335 5225355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.050}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 2535325532 5455535545 5355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6236655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566326653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325535545 5355545235 5235352535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.051}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 5535225532 5455335555 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6256655666 5663666656 6566636666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6366656656 6663665666 5566526653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535555 5335545235 5225355535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.052}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 2535325532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3264463356 6256655666 5663666456 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656654 6663665666 5566526653 3644623166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5235352535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.053}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225532 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3264463356 6236655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566326653 3644623166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555235 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.054}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535325532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
2264463356 6256655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566526653 3644622166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5235355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.055}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2435454535 2535325533 5555235545 5355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6236655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566326653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325535545 5325555335 5235352535 4545342515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.056}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2435454535 5535325533 5555535555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613661
3364463356 6256655666 5663666456 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656654 6663665666 5566526653 3644633166
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355555335 5235355535 4545342515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.057}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535225532 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613661
3364463356 6256655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566526653 3644633166
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555235 5225355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.058}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535325533 5555535545 2355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4416316221 3151613641
3324463356 6256655636 5663665653 6566666665 6646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466566 6666656356 5663665636 5566526653 3644233146
3161513122 6136144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355532545 5355555335 5235355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.059}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535325533 5555535555 3355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4416314221 6151613641
3324463356 6236655636 5646666653 6566636666 6646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466666 6366656356 6666465636 5566326653 3644233146
3161516122 4136144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355533555 5355555335 5235355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.060}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 2535225532 5555535555 5355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
3364463356 6256655636 5663666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663665636 5566526653 3644633146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325535555 5355555235 5225352535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.061}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 2535225532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613661
3364463356 6236655666 5663666453 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656354 6663665666 5566326653 3644633166
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555235 5225352535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.062}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535325533 5555535555 5355234322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6236655666 5653665556 6566566666 3646663666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 3666463666 6656656655 5663565666 5566326653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
4325535555 5355555335 5235355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.063}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 2535225533 5455335545 3355234322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3364463356 6236655636 5663666556 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656655 6663665636 5566326653 3644633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4325533545 5335545335 5225352535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.064}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 5535325533 5555535555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613661
3364463356 6256655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566526653 3644633166
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355555335 5235355535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.065}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 2535325533 5555335545 2355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3364463356 6236655666 5653666556 6566656665 6666663666 6636656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566366666 3666666566 6566656655 6663565666 5566326653 3644633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325532545 5335555335 5235352535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.066}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225533 5555325545 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613661
3264463356 6236655666 5663666456 6566666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666656654 6663665666 5566326653 3644623166
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535545 5235555335 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.067}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535325532 5555535555 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3264463356 6256655666 5663666456 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656654 6663665666 5566526653 3644623166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535555 5355555235 5235355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.068}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535325533 5455535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
2266463356 6256655666 5653666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663565666 5566526653 3646622156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355545335 5235355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.069}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2315123515 2535454535 5535325533 5455525545 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6236655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566326653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535545 5255545335 5235355535 4545352515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.070}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5455335555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6256655666 5663665556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 5663665666 5566526653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5335545235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.071}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535325532 5555535555 5355534322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613641
3366463356 6256655666 5653666453 6566636665 6646663666 6636656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566366666 3666466566 6366656354 6663565666 5566526653 3646633146
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4355535555 5355555235 5235355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.072}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535325533 5455535545 2355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4416314221 6151613641
3324463356 6236655636 5646666653 6566636666 6646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466666 6366656356 6666465636 5566326653 3644233146
3161516122 4136144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325532545 5355545335 5235355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.073}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 2535225532 5455535555 3355534322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
3366463356 6256655666 5653666656 6566666665 6664666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6664666566 6666656656 6663565666 5566526653 3646633156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
4355533555 5355545235 5225352535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.074}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535325533 5555535555 2355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4416316221 3151613641
3324463356 6256655636 5663665653 6566666665 6646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466566 6666656356 5663665636 5566526653 3644233146
3161513122 6136144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355532555 5355555335 5235355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.075}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535225533 5555335555 5355534322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6256655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566526653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
4355535555 5335555335 5225355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.076}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2435454535 2535225533 5555335545 3355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613661
3364463356 6256655666 5663666456 6566666666 3666666666 6636656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566366666 6666663666 6666656654 6663665666 5566526653 3644633166
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355533545 5335555335 5225352535 4545342515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.077}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5555535545 2355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613661
3364463356 6236655636 5553666456 6556666665 6646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466566 6666556654 6663555636 5566326653 3644633166
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355532545 5355555335 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.078}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2315123515 2535454535 5535225533 5455535555 5355534322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
2366463356 6256655666 5653666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663565666 5566526653 3646632156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4355535555 5355545335 5225355535 4545352515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.079}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535325533 5555535555 2355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4416316221 3151613641
3324463356 6256655636 5663665653 6566666665 6646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466566 6666656356 5663665636 5566526653 3644233146
3161513122 6136144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355532555 5355555335 5235355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.080}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 2535325533 5455535545 3355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
3366463356 6236655666 5653666653 6556636665 6664666666 6636656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566366666 6664666566 6366556356 6663565666 5566326653 3646633156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325533545 5355545335 5235352535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.081}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 5535225532 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6256655636 5543665456 6566636665 6666646666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6466666566 6366656654 5663455636 5566526653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555235 5225355535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.082}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 5535225533 5455335555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613661
3364463356 6236655666 5663666456 6566636666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6366656654 6663665666 5566326653 3644633166
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5335545335 5225355535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.083}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535225532 5555335555 2355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
3366463356 6236655636 5553666656 6566636665 3666643666 6636656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566366666 3466663566 6366656656 6663555636 5566326653 3646633146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325532555 5335555235 5225355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.084}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225532 5555335555 3355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613661
2264463356 6256655666 5663666556 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656655 6663665666 5566526653 3644622166
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355533555 5335555235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.085}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225533 5555535555 3355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
2266463356 6256655636 5653666656 6566666665 6666666666 6636656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566366666 6666666566 6666656656 6663565636 5566526653 3646622146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355533555 5355555335 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.086}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2315123515 2535454535 5535325533 5555325555 5355234322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
3366463356 6256655666 5553666653 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656356 6663555666 5566526653 3646633146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4325535555 5235555335 5235355535 4545352515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.087}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2435454535 5535325532 5455335545 2355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3364463356 6236655636 5643665453 6556666665 3646663666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 3666463566 6666556354 5663465636 5566326653 3644633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325532545 5335545235 5235355535 4545342515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.088}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 2535225533 5555525555 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613661
3264463356 6236655666 5663666556 6556666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666556655 6663665666 5566326653 3644623166
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535555 5255555335 5225352535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.089}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 2535225532 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
2264463356 6236655666 5653666553 6566636666 3666663666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 3666663666 6366656355 6663565666 5566326653 3644622146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555235 5225352535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.090}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 2535225533 5455525555 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6256655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566526653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535555 5255545335 5225352535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.091}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2435454535 5535325533 5455535555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3364463356 6256655636 5663666553 6566656665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6566656355 6663665636 5566526653 3644633166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355545335 5235355535 4545342515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.092}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535325533 5455535545 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613661
3324463356 6256655636 5653666453 6566656665 6646666666 6636656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566366666 6666466566 6566656354 6663565636 5566526653 3644233166
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535545 5355545335 5235355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.093}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225533 5455335555 3355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613641
2266463356 6236655666 5643665456 6566636665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6366656654 5663465666 5566326653 3646622146
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355533555 5335545335 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.094}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 2535225533 5455325545 5355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3264463356 6256655666 5663666556 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656655 6663665666 5566526653 3644623166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325535545 5235545335 5225352535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.095}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2315123515 2535454535 5535225533 5555325555 5355234322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613661
3364463356 6256655666 5663666556 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656655 6663665666 5566526653 3644633166
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4325535555 5235555335 5225355535 4545352515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.096}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535325532 5455535545 3355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6236655636 5543665453 6556636665 3646663666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 3666463566 6366556354 5663455636 5566326653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325533545 5355545235 5235355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.097}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535325532 5455535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613661
3364463356 6256655636 5653665556 6566656665 6646643666 6366656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566636666 3466466566 6566656655 5663565636 5566526653 3644633166
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355545235 5235355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.098}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 2535225532 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613661
2264463356 6256655666 5663666453 6566656666 6646666666 6366656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566636666 6666466666 6566656354 6663665666 5566526653 3644622166
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555235 5225352535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.099}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 2535325532 5555335545 2355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613641
3364463356 6236655636 5543665453 6556636666 3646663666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 3666463666 6366556354 5663455636 5566326653 3644633146
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325532545 5335555235 5235352535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.100}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5455335545 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613641
3364463356 6236655636 5643665456 6556636665 3666666666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 6666663566 6366556654 5663465636 5566326653 3644633146
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535545 5335545335 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.101}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 2535325533 5455235555 3355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3326463356 6236655666 5643665453 6556636665 3646643666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 3466463566 6366556354 5663465666 5566326653 3646233146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325533555 5325545335 5235352535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.102}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5555335545 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613661
2364463356 6256655636 5643666556 6566636665 3646663666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 3666463566 6366656655 6663465636 5566526653 3644632166
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535545 5335555335 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.103}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 5535225532 5555335555 5355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6236655636 5543665453 6556636665 3646643666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 3466463566 6366556354 5663455636 5566326653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325535555 5335555235 5225355535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.104}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 2535325533 5455335555 3355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
2364463356 6236655636 5663665553 6566636666 3646643666 6636656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566366666 3466463666 6366656355 5663665636 5566326653 3644632146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355533555 5335545335 5235352535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.105}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535325533 5555335555 5355534322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
2264463356 6236655636 5663666456 6566536666 3666643666 6366656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566636666 3466663666 6356656654 6663665636 5566326653 3644622166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
4355535555 5335555335 5235355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.106}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2315123515 2435454535 5535325532 5455335555 3355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
2266463356 6236655636 5543665453 6556656665 3646646666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 6466463566 6566556354 5663455636 5566326653 3646622146
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355533555 5335545235 5235355535 4545342515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F1.107}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 2535225532 5455335555 2355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613651
3366463356 6236655636 5553665553 6556636665 3644663666 6336656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566336666 3664463566 6366556355 5663555636 5566326653 3646633156
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325532555 5335545235 5225352535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\section*{\texorpdfstring{Family $\mathcal F_2$ (14 partitions)}{Family F2 (14)}}

\noindent\begin{minipage}{\linewidth}\textbf{F2.001}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225532 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
2266463356 6236655666 5643665656 6566666666 6666666666 6666156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516666666 6666666666 6666656656 5663465666 5566326653 3646622146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.002}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535325533 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613661
3264463356 6256655666 5663666556 6566636666 6666666666 6666156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516666666 6666666666 6366656655 6663665666 5566526653 3644623166
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555335 5235355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.003}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535225533 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
3364463356 6256655666 5663666656 6566666666 3646643666 6336156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516336666 3466463666 6666656656 6663665666 5566526653 3644633146
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5355555335 5225355535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.004}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2315123515 2535454535 5535325532 5555535555 3355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6236655636 5553665453 6556636666 6646666666 6336156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516336666 6666466666 6366556354 5663555636 5566326653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355533555 5355555235 5235355535 4545352515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.005}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5455325545 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
3364463356 6236655666 5643665556 6556656666 3646663666 6636156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516366666 3666463666 6566556655 5663465666 5566326653 3644633146
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535545 5235545335 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.006}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225532 5555335545 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613641
2264463356 6236655666 5543665453 6556636665 6666666666 6636156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516366666 6666666566 6366556354 5663455666 5566326653 3644622146
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535545 5335555235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.007}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225533 5555525555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 6151613641
3364463356 6236655666 5643665453 6566656665 3646663666 6636156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516366666 3666463566 6566656354 5663465666 5566326653 3644633146
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5255555335 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.008}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2315123515 2435454535 5535325532 5455535555 3355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613641
3264463356 6236655666 5563665653 6566636666 3646646666 6666156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516666666 6466463666 6366656356 5663655666 5566326653 3644623146
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355533555 5355545235 5235355535 4545342515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.009}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5455525555 3355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
3266463356 6236655666 5653666653 6566636665 3664643666 6636156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516366666 3464663566 6366656356 6663565666 5566326653 3646623156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355533555 5255545335 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.010}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225533 5555335555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613661
3324463356 6256655666 5553665553 6556656665 6666643666 6366156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516636666 3466666566 6566556355 5663555666 5566526653 3644233166
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535555 5335555335 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.011}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225533 5555325555 3355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
3264463356 6236655636 5543665453 6566656666 3646663666 6666156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516666666 3666463666 6566656354 5663455636 5566326653 3644623146
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325533555 5235555335 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.012}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2315123515 2535454535 2535325533 5555535545 3355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613661
2264463356 6256655666 5553666556 6556656665 3646663666 6336156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516336666 3666463566 6566556655 6663555666 5566526653 3644622166
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355533545 5355555335 5235352535 4545352515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.013}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2535454535 5535225532 5455535555 5355535322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613651
3366463356 6256655666 5553665553 6556656665 6644663666 6336156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516336666 3664466566 6566556355 5663555666 5566526653 3646633156
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355545235 5225355535 4545352515 3215122415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F2.014}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 2535225532 5455335545 2355234322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414316221 3151613651
3366463356 6236655636 5553665553 6556636665 3644663666 6336156666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6516336666 3664463566 6366556355 5663555636 5566326653 3646633156
3161513122 6134144332 2143216122 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
4325532545 5335545235 5225352535 4545352515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\section*{\texorpdfstring{Family $\mathcal F_3$ (5 partitions)}{Family F3 (5)}}

\noindent\begin{minipage}{\linewidth}\textbf{F3.001}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2535454535 5535225532 5555535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
3366463356 6256655666 5643666656 6566666665 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666566 6666656656 6663565666 5566526653 3646633146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355555235 5235355535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F3.002}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225532 5555335545 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
3366463356 6256655636 5553666656 6556666666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6666556656 6663555636 5566526653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535545 5335555235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F3.003}
\begin{lstlisting}
1234122334 4143142213 1213132413 3144432514 2215123515 2435454535 5535325532 5455335545 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613651
3366463356 6256655666 5653666553 6566666665 6664666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6664666566 6566656655 6663555666 5566326653 3646633156
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5355535545 5335545235 5235355535 4545342515 3215132415 2344413314 2313121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F3.004}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5455535555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613651
2364463356 6236655666 5663665656 6566656666 6666666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666666666 6566656656 5663655636 5566326653 3644622156
3161516122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5355545335 5225355535 4545352515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F3.005}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2535454535 5535225533 5455525555 5355535322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 6151613641
3364463356 6236655636 5653665453 6556656666 3646666666 6666656666 6666666666 6666666666 6666666666
6666666666 6666666666 6666666666 6566666666 6666466666 6566656654 6663465636 5566526653 3644633166
3161516122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5355535555 5235555335 5225352535 4545352515 3215132415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\section*{\texorpdfstring{Family $\mathcal F_4$ (4 partitions)}{Family F4 (4)}}

\noindent\begin{minipage}{\linewidth}\textbf{F4.001}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2215123515 2435454535 2535225532 5555535545 2355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414316221 3151613641
3364463356 6236655666 5643666456 6566636665 6666666666 6666156666 6666666666 6666666666 6666666646
6666666666 6666666666 6666666666 6516666666 6666666566 6366656654 6663465666 5566326653 3644633146
3161513122 6134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325532545 5355555235 5225352535 4545342515 3215122415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F4.002}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 5535325533 5455535545 2355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214221 6123412233 4414314221 3151613641
3364463356 6236655636 5643665556 6566666666 3666666666 6666156336 6636666666 6666666666 6666666666
6666666666 6666666666 6666366633 6516666666 6666663666 6666656655 5663465636 5566326653 3644633146
3161513122 4134144332 2143216122 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325532545 5355545335 5235355535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F4.003}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144432514 2315123515 2535454535 5535225533 5455335555 2355235322
5344145342 2153215132 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
3366463356 6236655666 5643666653 6566636666 6646666666 6666151636 6666666666 6666661616 6666666646
6666666616 1666666666 6666666636 1516666666 6666466666 6366656356 6663465666 5566326653 3646633146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214231 5123512243 5414435223
5325532555 5335545335 5225355535 4545352515 3215132415 2344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\noindent\begin{minipage}{\linewidth}\textbf{F4.004}
\begin{lstlisting}
1234122334 4143142213 1213122413 3144433514 2215123515 2435454535 5535225532 5555335555 3355235322
5344145342 2153215122 4122344413 3142213121 3122413414 4332214321 6123412233 4414314221 3151613641
2264463356 6236655636 5543665453 6556636665 3646643666 6336651336 6663664636 6666361613 3666636646
6366663316 1636666636 4663666633 1566336666 3466463566 6366556354 5663455636 5566326653 3644622146
3161513122 4134144332 2143216123 4122334414 3142213121 3122413314 4432214221 5123512243 5414435223
5325533555 5335555235 5225355535 4545342515 3215122415 3344413314 2213121312 2413414433 2214321
\end{lstlisting}
\end{minipage}\par\smallskip

\section*{\texorpdfstring{Family $\mathcal F_5$ (1 partition)}{Family F5 (1)}}

\noindent\begin{minipage}{\linewidth}\textbf{F5.001}
\begin{lstlisting}
1234415555 5553164332 6142213632 1555215143 4313126441 3555552614 4213632361 6552555231 3122441223
6325555555 3634461662 2463655555 6541223634 3221612555 5551662446 3632443525 5553634362 1614263132
3555546363 2343622144 5655355161 4263131413 4155553534 3662144163 2143551555 3131223412 3614455555
5544163214 3221313555 5553412361 4412663435 3555514314 1313624161 5535565441 2263442363 6455553231
3624161263 4363551525 3442363644 2661535555 2161223436 3221456555 5563642266 1644363555 5555236322
1442213132 5552556163 2363124416 2555553144 6213134341 5125555236 3122416233 4613555555 5144321
\end{lstlisting}
\end{minipage}\par\smallskip


==> anc/supplement/partitions.tex <==
\documentclass[11pt,a4paper]{article}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage[margin=25mm]{geometry}
\usepackage{amsmath,listings}
\usepackage[hidelinks]{hyperref}
\hypersetup{pdftitle={Supplementary tables: 131 six-color partitions of [1,537]},pdfauthor={Zhiyang Chen, Ligeng Zhu, Fan Long}}
\lstset{basicstyle=\scriptsize\ttfamily,columns=fullflexible,keepspaces=true,
  breaklines=true,showstringspaces=false,aboveskip=1pt,belowskip=5pt}
\title{Supplementary Tables: 131 Six-Color Sum-Free Partitions of $[1,537]$}
\author{
  Zhiyang Chen\\[3pt]
  {\small University of Toronto}\\
  {\small\texttt{zhiychen@cs.toronto.edu}}
  \and
  Ligeng Zhu\\[3pt]
  {\small NVIDIA Research}\\
  {\small\texttt{ligengz@nvidia.com}}
  \and
  Fan Long\\[3pt]
  {\small University of Toronto}\\
  {\small\texttt{fanl@cs.toronto.edu}}
}
\date{22 October 2026}
\begin{document}
\maketitle
Each word gives $c(1)c(2)\cdots c(537)$, with colors numbered 1--6 in the order
of their least elements. Spaces and line breaks have no mathematical meaning.
These are the 131 partitions described in the accompanying article.
Their classes are sum-free modulo $538$, and the partitions are pairwise
inequivalent under color renaming and multiplication by units modulo $538$.
\par\medskip
\input{appendix_all.tex}
\end{document}


==> anc/verification.txt <==
Theorem 1: the example is a partition of [1,537] into 6 sum-free sets
Corollary: partition of [1,5372] into 8 sum-free sets built and checked
131 distinct partitions, all sum-free and sum-free modulo 538
no two of them are related by x -> r*x mod 538 (r a unit, includes r = -1)
family sizes {'F1': 107, 'F2': 14, 'F3': 5, 'F4': 4, 'F5': 1}
largest number of positions in which a partition of F1-F4 differs from the example: 75
all checks passed

